A Ten-Vertex Counterexample to a Conjecture on Unstable Graphs

Mizzi conjectured that every nontrivially unstable graph contains cycles C_k and C_{2k} for some odd k. We give a connected, nonbipartite, vertex-determining counterexample on ten vertices. Its instability is certified by an explicit nontrivial two-fold automorphism, and its complete set of simple-cycle lengths is {5,5,6}.

==> verify_counterexample.py <==
#!/usr/bin/env python3
"""Exact, dependency-free verification of the ten-vertex counterexample."""

from itertools import permutations


VERTICES = tuple(range(1, 11))
V = set(VERTICES)
EDGES = {
    frozenset(e)
    for e in (
        (1, 2), (1, 10), (2, 4), (3, 4), (3, 6), (4, 5),
        (5, 7), (5, 10), (6, 10), (7, 9), (8, 10),
    )
}
ALPHA = {v: v for v in V}
ALPHA[1], ALPHA[6] = 6, 1
BETA = {v: v for v in V}
BETA[2], BETA[3] = 3, 2


def adjacent(u, v):
    return u != v and frozenset((u, v)) in EDGES


NEIGHBORHOODS = {
    u: {v for v in V if adjacent(u, v)} for u in V
}


def is_connected():
    seen, todo = {1}, [1]
    while todo:
        u = todo.pop()
        for v in NEIGHBORHOODS[u] - seen:
            seen.add(v)
            todo.append(v)
    return seen == V


def canonical_cycle(cycle):
    variants = []
    for direction in (cycle, tuple(reversed(cycle))):
        variants.extend(direction[i:] + direction[:i] for i in range(len(cycle)))
    return min(variants)


def all_cycles():
    result = set()
    for size in range(3, len(V) + 1):
        for cycle in permutations(VERTICES, size):
            if cycle[0] != min(cycle):
                continue
            if all(adjacent(cycle[i], cycle[(i + 1) % size]) for i in range(size)):
                result.add(canonical_cycle(cycle))
    return result


def cover_adjacent(x, y):
    return x[1] != y[1] and adjacent(x[0], y[0])


def cover_map(x):
    v, layer = x
    return ((ALPHA if layer == 0 else BETA)[v], layer)


def main():
    assert len(V) == 10 and len(EDGES) == 11
    assert all(len(e) == 2 for e in EDGES)
    assert is_connected()
    assert len({frozenset(NEIGHBORHOODS[v]) for v in V}) == 10

    # Exact two-fold automorphism condition beta(N(v)) = N(alpha(v)).
    assert ALPHA != BETA
    assert all(
        {BETA[x] for x in NEIGHBORHOODS[v]} == NEIGHBORHOODS[ALPHA[v]]
        for v in V
    )

    # Independent adjacency check on all 20^2 ordered cover-vertex pairs.
    cover = tuple((v, layer) for v in V for layer in (0, 1))
    assert all(
        cover_adjacent(x, y) == cover_adjacent(cover_map(x), cover_map(y))
        for x in cover for y in cover
    )

    cycles = all_cycles()
    lengths = sorted(map(len, cycles))
    assert lengths == [5, 5, 6]
    assert (1, 2, 4, 5, 10) in cycles
    assert not any(
        k % 2 == 1 and k in lengths and 2 * k in lengths
        for k in range(3, 11)
    )

    print("vertices=10 edges=11 connected=yes")
    print("nonbipartite=yes vertex_determining=yes")
    print("tf_automorphism: alpha=(1 6), beta=(2 3)")
    print("cycle_lengths=5,5,6")
    print("COUNTEREXAMPLE VERIFIED")


if __name__ == "__main__":
    main()

